A Revised Mehrotra Predictor-Corrector algorithm for Model Predictive Control

Input constrained Model predictive control (MPC) includes an optimization problem which should iteratively be solved at each time-instance. The well-known drawback of model predictive control is the computational cost of the optimization problem. This results in restriction of the application of MPC to systems with slow dynamics, e.g., process control systems and small-scale problems. Therefore, implementing fast numerical optimization algorithms has been a point of interest. Interior-point methods are proved to be appropriate algorithms, from computational cost point-of-vie, to solve input-constrained MPC. In this paper first a modified version of Mehrotra's predictor-corrector algorithm, a famous interior-point algorithm, is extended for quadratic programming problems and then is applied to the constrained model predictive control problems. Results show that as expected, the new algorithm is faster than Matlab solver's algorithm.

==> Code/MehrotraMPCif.m <==
tic
clear all
close all
clc
lambda=.8;                  %some weighting for Model predictive control's own cost function(not our optimization cost function)
P=75;                       % control horizon, this is indeed our optimization problem's dimensions
                            % with assigning P to 75, at last in our
                            % optimization problem, our Hessain will be a
                            % 75x75 matrix 
T=100;
r(1,1:25)=ones(1,25);r(1,26:50)=-3*ones(1,25);r(1,51:300)=5*ones(1,250);   %known as reference trajectory in control literature
                                                                            % our main aim is that our system tracks this trajectory
                                                                            % it is drawn by red color trajectory in the 
                                                                            % codes output plot
                                                                            
% r(1,301:425)=ones(1,125);r(1,426:750)=-3*ones(1,325);r(1,751:1000)=5*ones(1,250);
% r(1,1001:1125)=ones(1,125);r(1,1126:1750)=-3*ones(1,625);r(1,1751:2000)=5*ones(1,250);
% r(1,2001:2125)=ones(1,125);r(1,2126:2750)=-3*ones(1,625);r(1,2751:3000)=5*ones(1,250);
% r(1,3001:3125)=ones(1,125);r(1,3126:3750)=-3*ones(1,625);r(1,3751:4000)=5*ones(1,250);
% r(1,4001:6000)=ones(1,2000);r(1,6001:8500)=-3*ones(1,2500);r(1,8501:10000)=5*ones(1,1500);
% r(1,10001:16000)=ones(1,6000);r(1,16001:20000)=-3*ones(1,4000);
A=[1 -.8];B=[.4 .6];                % system's numerator and denuminator, I am making systems in these lines
Tfinal=T-3;                         
size_A=size(A,2);
size_B=size(B,2);
A_tilde(1)=A(1);                    % trying to make system's equations
for j=2:size_A
    A_tilde(j)=A(j)-A(j-1);
end
A_tilde(size_A+1)=-A(size_A);
F=zeros(P,size_A+1);              
F(1,:)=[-A_tilde(1,2:size_A+1) 0]; 
for j=1:P-1                             %trying to make system's equations (I am solving sylvester's equations here)
    for i=1:size_A
F(j+1,i)=F(j,i+1)-A_tilde(i+1)*F(j,1);
    end
end    
% Now we should make the matrix E
E=zeros(P,P);
E(1,1)=1;
for j=1:P-1                             %trying to make system's equations (I am solving sylvester's equations here)
    E(j+1,:)=E(j,:);
    E(j+1,j+1)=F(j,1);
end
G=zeros(P,P+size_B-1);             
   for j=1:size_B          
    G(1,j)=B(j);
   end
for j=1:P-1                             %trying to make system's equations (I am solving sylvester's equations here)
    for i=1:j+size_B
        if i<=j
            bij=0;
        else 
            bij=B(i-j);
        end
        G(j+1,i)=G(j,i)+F(j,1)*bij;
    end
end
G1=zeros(P,P);G_prime=zeros(P,size_B-1);
for i=1:P
    for j=1:P
        if i >= j
            G1(i,j)=G(1+i-j,1+i-j);
        end
    end
end
for i=1:P
    for j=1:size_B-1
G_prime(i,j)=G(i,j+i);                
    end
end
for j=1:size_B
    B_mirror(1,j)=B(1,size_B-j+1);
end
for j=1:size_A-1
    A_mirror(1,j)=A(1,size_A-j+1);
end
size_G1=size(G1,2);
% system is made


%% making our optimization problem + solving optimization problem once
% I had to solve optimization problem once to make our first u vector
% I couldn't avoid this pre-calculation because in MATLAB there is no
% zero-column for a matrix, so when I wanted to call (u(t)-u(t-1)) I
% couldn't write it for t=1! I solved it once to extract u(1) and for u(2)
% I could call u(1)

H=2*(G1'*G1+lambda*eye(size_G1));  %this is our hessian in optimization problem , H
F_prime=F(:,1:size_A);
f=zeros(P,1);
w=r(1,1:P)';
b = (2*(f-w)'*G1)';
f0 = (f-w)'*(f-w);


A_meh=zeros(1,size(H,1));   
b_meh=randn(1,1);

X=.1.*ones(size(H,1),1);  %starting points for first step
Y=.1.*ones(1,1);
Lambda=.1.*ones(1,1);

size_A_meh=size(A_meh);
e=ones(size_A_meh(1),1);

% A_const=zeros(1,P);
% b_const=zeros(1,1);
A_const=[eye(P);-eye(P)];           %our optimization problem's constraints, 
b_const=[-.5*ones(P,1);-1*ones(P,1)];   % I wrote 2P constraints for system
                                        % so if hessian is 75x75, I wrote
                                        % 150 constraints, these are the 
                                        %simplest constraints, -0.5<u<1
                                        % I wrote it as above to be able to
                                        % wrote whole constraints (both
                                        % upper bound and lower bound) as
                                        % Ax<b
                                        
                                        
                                        
                                        
%% solving optimization problem for the first time by different codes and
%%algorithms

u = quadprog(H,b,-A_const,-b_const);
% [u]= mehrotra(H,b,A_const,b_const);
% [u]=Salahi(H,b,A_const,b_const);
%   [u]=qpdantz(H,b,-A_const,-b_const);

y_bar(:,1)=G1*u+f;
deltaU(:,1) = u;
u_real(1,1)=u(1,1);
y(2:size_A,2)=0;
size_u_real=size(u_real,2);

if size_u_real < size_B                 %these are my conditions to make the code able to work if numerator of the system is bigger than denuminator
    y(1,2)=B_mirror*[zeros(1,size_B-size_u_real) u_real]';              % or vice versa
else
    y(1,2)=B_mirror*u_real(size(u_real,2)-size_B+1:size_u_real)';
end


% the main for loop which solves optimization problem repeatedly

for t = 2:Tfinal
    f = G_prime*deltaU(1,t-1)+F_prime*y(:,t);
    w = r(1,t:t+P-1)';
    %J=1/2*u'*H*u + b'*u + f0
    b = (2*(f-w)'*G1)';
    f0 = (f-w)'*(f-w);
    u = quadprog(H,b,-A_const,-b_const);
%     [u,lambda,how] = qpdantz(H,b,eye(3),[10000000;10000000;100000000]);
%        [u]=qpdantz(H,b,-A_const,-b_const);
        
        %mehrotra 
%         [u]= mehrotra(H,b,A_const,b_const);             %I wrote Mehrotra's own algorithm, if you want please inform me to send it to you
%         [u]=Salahi(H,b,A_const,b_const);

        %end of mehrotra

    
   
    y_bar(:,t) = G1*u+f;
    deltaU(:,t) = u;
    u_real(1,t) = u_real(1,t-1)+u(1,1);
    
    y(2:size_A,t+1) = y(1:size_A-1,t);
    size_u_real=size(u_real,2);
    
    if t < size_A-1
        if size_u_real < size_B
            y(1,t+1)=B_mirror*[zeros(1,size_B-size_u_real) u_real]'-A_mirror*[zeros(1,size_A-1-t) y(1,1:t)]';
        else
            y(1,t+1)=B_mirror*u_real(size_u_real-size_B+1:size_u_real)'-A_mirror*[zeros(1,size_A-1-t) y(1,1:t)]';
        end
    else
        if size_u_real < size_B
            y(1,t+1)=B_mirror*[zeros(1,size_B-size_u_real) u_real]'-A_mirror*y(1,t-size_A+2:t)';
        else
            y(1,t+1)=B_mirror*u_real(size_u_real-size_B+1:size_u_real)'-A_mirror*y(1,t-size_A+2:t)';
        end     
    end   
    %disp(t)
end
toc
subplot(3,1,1),plot(1:Tfinal,y(1,1:Tfinal))
hold on
plot(1:Tfinal,r(1,1:Tfinal),'r--')
title('Output signal');
legend('output signal','reference signal')
subplot(3,1,2),plot(1:Tfinal-1,u_real(1,1:Tfinal-1))
title('control input')
legend('control input')
subplot(3,1,3),plot(1:Tfinal-1,deltaU(1,1:Tfinal-1))
title('Delta U')

%-------------------------------------------------------------------------
% GENERATING CUTE FIGURES FOR PGFPLOT
%-------------------------------------------------------------------------
% This part is what Saman added on 4/15/2019! after several years. Just to
% generate the appropriate figures for pgfplot

% folder = fullfile(pwd, '\data');
% mkdir data;
folder = fullfile(pwd);

tt = 1:Tfinal;

fid = fopen(fullfile(folder, 'y.dat'), 'w+');
fprintf(fid, '%8.4f %8.4f\n',[tt' y(1,1:Tfinal)']');
fclose(fid);


fid = fopen(fullfile(folder, 'r.dat'), 'w+');
fprintf(fid, '%8.4f %8.4f\n',[tt' r(1,1:Tfinal)']');
fclose(fid);


fid = fopen(fullfile(folder, 'ureal.dat'), 'w+');
fprintf(fid, '%8.4f %8.4f\n',[tt' u_real']');
fclose(fid);

fid = fopen(fullfile(folder, 'deltaU.dat'), 'w+');
fprintf(fid, '%8.4f %8.4f\n',[tt' deltaU(1,1:Tfinal)']');
fclose(fid);



